Resource and data efficient self supervised learning

We investigate the utility of pretraining by contrastive self supervised learning on both natural-scene and medical imaging datasets when the unlabeled dataset size is small, or when the diversity within the unlabeled set does not lead to better representations. We use a two step approach which is analogous to supervised training with ImageNet initialization, where we pretrain networks that are already pretrained on ImageNet dataset to improve downstream task performance on the domain of interest. To improve the speed of convergence and the overall performance, we propose weight scaling and filter selection methods prior to second step of pretraining. We demonstrate the utility of this approach on three popular contrastive techniques, namely SimCLR, SWaV and BYOL. Benefits of double pretraining include better performance, faster convergence, ability to train with smaller batch sizes and smaller image dimensions with negligible differences in performance. We hope our work helps democratize self-supervision by enabling researchers to fine-tune models without requiring large clusters or long training times.

==> figures/barplots/barplot.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib as mpl

label_size = 20
mpl.rcParams['xtick.labelsize'] = label_size
mpl.rcParams['ytick.labelsize'] = label_size
font = {'weight': 'normal',
        'size': label_size}
mpl.rc('font', **font)
params = {'legend.fontsize': 'x-large',
          'figure.figsize': (15, 5),
         'axes.labelsize': 'x-large',
         'axes.titlesize':'x-large',
         'xtick.labelsize':'x-large',
         'ytick.labelsize':'x-large'}
import matplotlib.pylab as pylab
# pylab.rcParams.update(params)

# set width of bar
barWidth, barGap = 0.01, 0.01

# set height of bar
# Histo, Xray, Aircraft,
# SimCLR

# original order of plots was Histo, Xray, Aircraft, US, Cars.
# switching to Histo, Xray, US, Cars, Aircraft, to match
# with the rest of the plots/tables on the paper

new_order = [0, 1, 3, 4, 2]
old_names = ['Histo', 'Xray', 'Aircraft', 'US', 'Cars']
new_names = ['Histo', 'Xray', 'US', 'Cars', 'Aircraft']  # name order

simclr_p1x_100 = np.array([78.6, 89.6, 24.8, 71.7, 31.6])[new_order]
simclr_p1x_1000 = np.array([87.2, 94.9, 50.1, 76.5, 44.4])[new_order]
simclr_p2x_100 = np.array([88.5, 94.5, 76.5, 87.2, 62.0])[new_order]
simclr_p2x_1000 = np.array([89.3, 94.9, 82.3, 87.4, 67.6])[new_order]
# SwaV
# Histo, Xray, Aircraft, US, Cars,
swav_p1x_100 = np.array([82.1, 82.6, 51.5, 71.1, 31.4])[new_order]
swav_p1x_1000 = np.array([86.0, 93.6, 64.3, 75.1, 46.8])[new_order]
swav_p2x_100 = np.array([85.2, 95.4, 76.5, 86.6, 62.1])[new_order]
swav_p2x_1000 = np.array([85.0, 95.6, 80.7, 88.2, 64.8])[new_order]
# BYOL
# Histo, Xray, Aircraft,
byol_p1x_100 = np.array([76.9, 84.3, 37.1, 62.6, 9.8])[new_order]
byol_p1x_1000 = np.array([76.8, 90.6, 39.5, 79.8, 10.0])[new_order]
byol_p2x_100 = np.array([85.2, 94.2, 77.9, 85.6, 62.1])[new_order]
byol_p2x_1000 = np.array([84.4, 95.4, 77.5, 85.0, 63.6])[new_order]

# Set position of bar on X axis
br1 = 0.05 * np.arange(len(simclr_p1x_100))
br2 = [x + barWidth for x in br1]
br3 = [x + barWidth for x in br2]
br4 = [x + barWidth for x in br3]

fig, (ax1, ax2, ax3) = plt.subplots(1, 3, figsize=(12 * 3, 8))
# Make the plot
ax1.bar(br1, simclr_p1x_100, color='tab:blue', width=barWidth,
        edgecolor='k', label='P1X (100)', zorder=3)
ax1.bar(br2, simclr_p1x_1000, color='tab:orange', width=barWidth,
        edgecolor='k', label='P1X (1000)', zorder=3)
ax1.bar(br3, simclr_p2x_100, color='tab:green', width=barWidth,
        edgecolor='k', label='P2X (100)', zorder=3)
ax1.bar(br4, simclr_p2x_1000, color='tab:red', width=barWidth,
        edgecolor='k', label='P2X (1000)', zorder=3)
# Adding Xticks
ax1.set_xlabel('Dataset', fontweight='bold',)
ax1.set_ylabel('Accuracy', fontweight='bold', )
ax1.set_xticks([r * 0.05 + barGap for r in range(len(simclr_p1x_100))])
ax1.set_xticklabels(new_names)
ax1.grid(zorder=0, axis='y')
ax1.set_title('SimCLR')

# Make the plot
ax2.bar(br1, swav_p1x_100, color='tab:blue', width=barWidth,
        edgecolor='k', label='P1X (100)', zorder=3)
ax2.bar(br2, swav_p1x_1000, color='tab:orange', width=barWidth,
        edgecolor='k', label='P1X (1000)', zorder=3)
ax2.bar(br3, swav_p2x_100, color='tab:green', width=barWidth,
        edgecolor='k', label='P2X (100)', zorder=3)
ax2.bar(br4, swav_p2x_1000, color='tab:red', width=barWidth,
        edgecolor='k', label='P2X (1000)', zorder=3)
# Adding Xticks
ax2.set_xlabel('Dataset', fontweight='bold', )
ax2.set_ylabel('Accuracy', fontweight='bold', )
ax2.set_xticks([r * 0.05 + barGap for r in range(len(simclr_p1x_100))])
ax2.set_xticklabels(new_names)
ax2.grid(zorder=0, axis='y')
ax2.set_title('SwaV')

ax2.legend(title='Method (Epoch)',
            bbox_to_anchor=(0.5, -0.3),
            ncol=4,
            loc='lower center')

# Make the plot
ax3.bar(br1, byol_p1x_100, color='tab:blue', width=barWidth,
        edgecolor='k', label='P1X (100)', zorder=3)
ax3.bar(br2, byol_p1x_1000, color='tab:orange', width=barWidth,
        edgecolor='k', label='P1X (1000)', zorder=3)
ax3.bar(br3, byol_p2x_100, color='tab:green', width=barWidth,
        edgecolor='k', label='P2X (100)', zorder=3)
ax3.bar(br4, byol_p2x_1000, color='tab:red', width=barWidth,
        edgecolor='k', label='P2X (1000)', zorder=3)
# Adding Xticks
ax3.set_xlabel('Dataset', fontweight='bold', )
ax3.set_ylabel('Accuracy', fontweight='bold', )
ax3.set_xticks([r * 0.05 + barGap for r in range(len(simclr_p1x_100))])
ax3.set_xticklabels(new_names)
ax3.grid(zorder=0, axis='y')
ax3.set_title('BYOL')

plt.savefig('barplot.pdf', bbox_inches='tight')


==> figures/supp/code.py <==

import matplotlib.pyplot as plt 
import numpy as np

xs = [100, 300, 600, 1000]

fig, (ax1, ax2, ax3, ax4, ax5) = plt.subplots(1, 5, figsize=(2 * 5, 2))
fig.tight_layout()

######################################################

arr1 = np.array([87, 88, 90, 89])
arr2 = np.array([85, 86, 87.1, 88.9])

ax1.set_title('Histo')
ax1.plot(xs, arr1, 'k.-')
ax1.plot(xs, arr2, 'rx-')
ax1.set_xticks(xs)
ax1.set_xticklabels(list(map(str, xs)))
ax1.grid('on')
ax1.set_xlabel('Epoch')
ax1.set_ylabel('Accuracy')

######################################################

arr1 = np.array([94.8, 95.6, 95.1, 95.2])
arr2 = np.array([91.2, 93.3, 94.4, 94.9])

ax2.set_title('Xray')
ax2.plot(xs, arr1, 'k.-')
ax2.plot(xs, arr2, 'rx-')
ax2.set_xticks(xs)
ax2.set_xticklabels(list(map(str, xs)))
ax2.grid('on')
ax2.set_xlabel('Epoch')
ax2.set_ylabel('Accuracy')


######################################################

arr1 = np.array([86.4, 86.9, 87.1, 87.4])
arr2 = np.array([84.2, 85.7, 86.6, 87.4])

ax3.set_title('US')
ax3.plot(xs, arr1, 'k.-')
ax3.plot(xs, arr2, 'rx-')
ax3.set_xticks(xs)
ax3.set_xticklabels(list(map(str, xs)))
ax3.grid('on')
ax3.set_xlabel('Epoch')
ax3.set_ylabel('Accuracy')

######################################################

'''
arr1 = np.array([94, 94.3, 94.8, 95]) * 
arr2 = np.array([89, 93.2, 94, 95.4])

ax3.set_title('Satellite')
ax3.plot(xs, arr1, 'k.-')
ax3.plot(xs, arr2, 'rx-')
ax3.set_xticks(xs)
ax3.set_xticklabels(list(map(str, xs)))
ax3.grid('on')
ax3.set_xlabel('Epoch')
ax3.set_ylabel('Accuracy')
'''


######################################################

arr1 = np.array([62.2, 63, 65, 67.7])
arr2 = np.array([61.7, 62.7, 64.1, 66.9])

ax4.set_title('Cars')
ax4.plot(xs, arr1, 'k.-')
ax4.plot(xs, arr2, 'rx-')
ax4.set_xticks(xs)
ax4.set_xticklabels(list(map(str, xs)))
ax4.grid('on')
ax4.set_xlabel('Epoch')
ax4.set_ylabel('Accuracy')


######################################################

arr1 = np.array([76, 78, 79, 82])
arr2 = np.array([73, 76.4, 76.8, 80.9])

ax5.set_title('Aircraft')
ax5.plot(xs, arr1, 'k.-')
ax5.plot(xs, arr2, 'rx-')
ax5.set_xticks(xs)
ax5.set_xticklabels(list(map(str, xs)))
ax5.grid('on')
ax5.set_xlabel('Epoch')
ax5.set_ylabel('Accuracy')

ax5.legend(
    ['Scaled', 'Unscaled'],
    # title=r'$\bf{Classification, '+_train_mode+ r', ' +model_name.capitalize()+r'}$',
    bbox_to_anchor=(-2.5, -0.65),
    ncol=2,
    loc='lower center')

plt.savefig(f'supplementary.pdf', bbox_inches='tight')


